OpenRL: A Unified Reinforcement Learning Framework

We present OpenRL, an advanced reinforcement learning (RL) framework designed to accommodate a diverse array of tasks, from single-agent challenges to complex multi-agent systems. OpenRL's robust support for self-play training empowers agents to develop advanced strategies in competitive settings. Notably, OpenRL integrates Natural Language Processing (NLP) with RL, enabling researchers to address a combination of RL training and language-centric tasks effectively. Leveraging PyTorch's robust capabilities, OpenRL exemplifies modularity and a user-centric approach. It offers a universal interface that simplifies the user experience for beginners while maintaining the flexibility experts require for innovation and algorithm development. This equilibrium enhances the framework's practicality, adaptability, and scalability, establishing a new standard in RL research. To delve into OpenRL's features, we invite researchers and enthusiasts to explore our GitHub repository at https://github.com/OpenRL-Lab/openrl and access our comprehensive documentation at https://openrl-docs.readthedocs.io.

==> merge.py <==
import re
import os

def read_file(file_path):
    with open(file_path, 'r', encoding='utf-8') as file:
        return file.read()

def write_file(file_path, content):
    with open(file_path, 'w', encoding='utf-8') as file:
        file.write(content)

def find_inputs(content, directory):
    input_pattern = re.compile(r'\\input\{(.*?)\}')
    return re.findall(input_pattern, content)

def replace_input_with_content(main_file_path, content, directory):
    for match in find_inputs(content, directory):
        # Add .tex extension if omitted
        match_filename = f"{match}.tex" if not match.endswith('.tex') else match
        
        input_file_path = os.path.join(directory, match_filename)
        if os.path.isfile(input_file_path):
            input_content = read_file(input_file_path)
            # Recursive call to handle nested inputs
            input_content = replace_input_with_content(input_file_path, input_content, directory)
            content = content.replace(f'\\input{{{match}}}', input_content)
        else:
            print(f"Warning: The file {match} referenced in \\input does not exist.")
    return content

def merge_latex_files(main_file_path,output_file_path):
    if not os.path.isfile(main_file_path):
        return "The main LaTeX file does not exist."

    content = read_file(main_file_path)
    directory = os.path.dirname(main_file_path)
    content = replace_input_with_content(main_file_path, content, directory)
    
    write_file(output_file_path, content)
    
    return f"The LaTeX files have been merged into {output_file_path}"

def extract_document_content(original_file_path, new_file_path):
    try:
        # Open and read the original LaTeX file
        with open(original_file_path, 'r', encoding='utf-8') as file:
            content = file.read()

        # Extract the content between \begin{document} and \end{document}
        document_content_match = re.search(r'\\begin{document}(.+?)\\end{document}', content, re.DOTALL)
        if document_content_match:
            document_content = document_content_match.group(1).strip()
            # Save the extracted content to a new LaTeX file
            with open(new_file_path, 'w', encoding='utf-8') as new_file:
                new_file.write(document_content)
            print(f"Content successfully saved to {new_file_path}")
        else:
            print("Content between \\begin{document} and \\end{document} was not found.")
    except FileNotFoundError:
        print("The original LaTeX file does not exist.")

def remove_comments(input_file_path, output_file_path):
    try:
        with open(input_file_path, 'r', encoding='utf-8') as file:
            content = file.read()

        # 移除注释：任何一行或行的一部分以未被转义的 % 开头的内容
        cleaned_content = re.sub(r'(?<!\\)%.*', '', content)

        # 将两行及其以上的空格转换为一行空格
        cleaned_content = re.sub(r'\n{2,}', '\n\n', cleaned_content)

        with open(output_file_path, 'w', encoding='utf-8') as file:
            file.write(cleaned_content)
        
        print(f"Comments successfully removed from {input_file_path} and saved to {output_file_path}")
    except FileNotFoundError:
        print("The input LaTeX file does not exist.")

remove_comments('main.tex', 'main_r1.tex')
merge_latex_files('main_r1.tex','main_r1_merged.tex')
extract_document_content('main_r1_merged.tex', 'main_extract.tex')
remove_comments('main_extract.tex', 'main_removed.tex')


